An ALMA Survey of Protoplanetary Disks in the $\sigma$ Orionis Cluster

The $\sigma$ Orionis cluster is important for studying protoplanetary disk evolution, as its intermediate age ($\sim$3-5 Myr) is comparable to the median disk lifetime. We use ALMA to conduct a high-sensitivity survey of dust and gas in 92 protoplanetary disks around $\sigma$ Orionis members with $M_{\ast}\gtrsim0.1 M_{\odot}$. Our observations cover the 1.33 mm continuum and several CO $J=2-1$ lines: out of 92 sources, we detect 37 in the mm continuum and six in $^{12}$CO, three in $^{13}$CO, and none in C$^{18}$O. Using the continuum emission to estimate dust mass, we find only 11 disks with $M_{\rm dust}\gtrsim10 M_{\oplus}$, indicating that after only a few Myr of evolution most disks lack sufficient dust to form giant planet cores. Stacking the individually undetected continuum sources limits their average dust mass to 5$\times$ lower than that of the faintest detected disk, supporting theoretical models that indicate rapid dissipation once disk clearing begins. Comparing the protoplanetary disk population in $\sigma$ Orionis to those of other star-forming regions supports the steady decline in average dust mass and the steepening of the $M_{\rm dust}$-$M_{\ast}$ relation with age; studying these evolutionary trends can inform the relative importance of different disk processes during key eras of planet formation. External photoevaporation from the central O9 star is influencing disk evolution throughout the region: dust masses clearly decline with decreasing separation from the photoionizing source, and the handful of CO detections exist at projected separations $>1.5$ pc. Collectively, our findings indicate that giant planet formation is inherently rare and/or well underway by a few Myr of age.

==> anc/t1_mrf.txt <==
Title: An ALMA Survey of Protoplanetary Disks in the {sigma} Orionis Cluster 
Authors: Ansdell M., Williams J.P., Manara C.F., Miotello A., Facchini S., 
         van der Marel N., Testi L., van Dishoeck E.F. 
Table: Continuum Properties
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label   Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---       ID      Source identifier
   6-  7 I2     h         RAh     Hour of Right Ascension (J2000)
   9- 10 I2     min       RAm     Minute of Right Ascension (J2000)
  12- 17 F6.3   s         RAs     Second of Right Ascension (J2000)
      19 A1     ---       DE-     Sign of the Declination (J2000)
  20- 21 I2     deg       DEd     Degree of Declination (J2000)
  23- 24 I2     arcmin    DEm     Arcminute of Declination (J2000)
  26- 30 F5.2   arcsec    DEs     Arcsecond of Declination (J2000)
  32- 35 A4     ---       SpType  Spectral type
  37- 39 F3.1   ---     e_SpType  Uncertainty in SpType
  41- 43 A3     ---     r_SpType  Reference for SpType (1)
  45- 48 F4.2   solMass   Mass    Stellar mass
  50- 53 F4.2   solMass e_Mass    Uncertainty in Mass
  55- 59 F5.2   mJy       F1.33   ALMA 1.33 mm continuum emission flux density
  61- 64 F4.2   mJy     e_F1.33   Uncertainty in F1.33
  66- 69 F4.2   ---       rms     Root-mean-square; mJy/beam
  71- 75 F5.2   Mgeo      Mdust   Dust mass
  77- 80 F4.2   Mgeo    e_Mdust   Uncertainty in Mdust
--------------------------------------------------------------------------------
Note (1):
    H14 = Hernandez et al. (2014) [2014ApJ...794...36H];
    R12 = Rigliaco et al. (2012) [2012A&A...548A..56R];
     VJ = derived from V - J colors (see Section 2).
--------------------------------------------------------------------------------
1036 05 39 25.206 -02 38 22.09 K7.5 0.5 H14 0.67 0.06  5.94 0.15 0.16 26.45 0.66 
1050 05 39 26.330 -02 28 37.70 M3.6 2.0 VJ  0.22 0.14 -0.15 0.15 0.15 -0.67 0.66 
1075 05 39 29.350 -02 27 21.02 M0.0 1.5 H14 0.62 0.14  1.48 0.15 0.16  6.57 0.65 
1152 05 39 39.377 -02 17 04.50 M0.0 1.0 H14 0.62 0.16  8.57 0.17 0.18 38.16 0.77 
1153 05 39 39.828 -02 31 21.89 K5.5 1.0 H14 0.91 0.12 13.62 0.16 0.18 60.66 0.72 
1154 05 39 39.833 -02 33 16.08 M3.5 2.0 VJ  0.27 0.17  1.44 0.15 0.16  6.43 0.65 
1155 05 39 39.900 -02 43 09.00 K1.0 2.5 H14 1.71 0.25 -0.12 0.15 0.15 -0.54 0.65 
1156 05 39 40.171 -02 20 48.04 K5.0 1.0 H14 0.96 0.16  5.66 0.15 0.18 25.21 0.68 
1182 05 39 43.190 -02 32 43.30 M3.9 2.0 VJ  0.22 0.13  0.18 0.15 0.15  0.82 0.66 
1193 05 39 44.510 -02 24 43.20 M5.3 2.0 VJ  0.1  0.1  -0.02 0.15 0.15 -0.09 0.66 
1230 05 39 49.450 -02 23 45.90 M4.0 2.0 VJ  0.19 0.13 -0.02 0.15 0.15 -0.10 0.66 
1248 05 39 51.728 -02 22 47.21 M4.9 2.0 VJ  0.16 0.13  0.79 0.15 0.16  3.52 0.67 
1260 05 39 53.630 -02 33 42.70 M4.0 0.5 R12 0.21 0.04 -0.12 0.15 0.15 -0.52 0.66 
1266 05 39 54.210 -02 27 32.60 M4.5 0.5 R12 0.15 0.03  0.11 0.15 0.16  0.47 0.69 
1267 05 39 54.275 -02 24 40.16 M1.0 0.5 H14 0.47 0.06  2.27 0.15 0.17 10.13 0.68 
1268 05 39 54.330 -02 37 18.90 M4.5 3.0 H14 0.12 0.12  0.09 0.15 0.15  0.42 0.66 
1274 05 39 54.659 -02 46 34.16 K6.0 1.0 H14 0.81 0.11 15.38 0.25 0.16 68.48 1.12 
1285 05 39 56.460 -02 38 03.50 M5.0 1.0 H14 0.12 0.05 -0.01 0.15 0.16 -0.03 0.69 
1327 05 40 01.958 -02 21 32.61 M4.5 2.5 H14 0.19 0.16  1.63 0.16 0.16  7.25 0.70 
1338 05 40 04.540 -02 36 42.10 M6.4 2.0 VJ  0.05 0.06  0.03 0.15 0.15  0.14 0.66 
1344 05 40 05.260 -02 30 52.30 M4.6 2.0 VJ  0.12 0.12  0.22 0.15 0.16  0.99 0.66 
1361 05 40 08.888 -02 33 33.78 K7.5 1.0 H14 0.68 0.15  5.34 0.15 0.16 23.79 0.67 
1362 05 40 09.336 -02 25 06.83 M4.9 2.0 VJ  0.14 0.12  1.02 0.15 0.17  4.55 0.68 
1369 05 40 12.863 -02 22 02.20 K5.5 1.0 H14 0.85 0.16  1.40 0.15 0.17  6.22 0.68 
 247 05 37 54.860 -02 41 09.20 M5.0 0.5 H14 0.12 0.02 -0.04 0.13 0.14 -0.19 0.59 
 254 05 37 55.600 -02 33 05.30 M4.5 3.5 H14 0.11 0.11  0.04 0.13 0.13  0.18 0.58 
 271 05 37 57.460 -02 38 44.40 M5.0 1.0 H14 0.1  0.05  0.03 0.13 0.13  0.11 0.58 
 299 05 38 00.975 -02 26 07.92 M2.5 1.0 H14 0.34 0.09  1.01 0.14 0.15  4.52 0.61 
 300 05 38 01.070 -02 45 38.00 M4.5 0.5 H14 0.19 0.04 -0.25 0.13 0.13 -1.13 0.59 
 327 05 38 05.520 -02 35 57.10 M4.5 2.0 H14 0.12 0.09  0.10 0.13 0.13  0.46 0.60 
 341 05 38 06.746 -02 30 22.74 M0.0 0.5 H14 0.62 0.09  1.19 0.13 0.15  5.29 0.59 
 362 05 38 08.263 -02 35 56.27 M2.5 0.5 H14 0.35 0.03  0.56 0.13 0.15  2.51 0.60 
 374 05 38 09.940 -02 51 37.70 M3.0 0.5 H14 0.31 0.05  0.12 0.13 0.13  0.52 0.58 
 396 05 38 13.160 -02 45 51.00 M1.5 0.5 H14 0.43 0.05  0.10 0.13 0.13  0.45 0.59 
 397 05 38 13.200 -02 26 08.80 M4.5 0.5 R12 0.18 0.03 -0.07 0.14 0.14 -0.31 0.62 
 411 05 38 14.123 -02 15 59.79 F7.5 2.5 H14 1.69 0.18  5.16 0.13 0.15 22.96 0.59 
 435 05 38 17.780 -02 40 50.10 M5.0 0.5 H14 0.12 0.03  0.17 0.13 0.13  0.73 0.59 
 451 05 38 18.860 -02 51 38.80 M2.5 1.0 H14 0.34 0.09  0.03 0.13 0.13  0.15 0.59 
 462 05 38 20.500 -02 34 09.00 M4.0 1.0 H14 0.24 0.07  0.18 0.13 0.13  0.78 0.59 
 467 05 38 21.201 -02 54 11.15 M5.5 0.5 H14 0.12 0.02  0.61 0.13 0.14  2.70 0.59 
 482 05 38 23.080 -02 36 49.40 M3.8 2.0 VJ  0.19 0.12  0.29 0.14 0.14  1.27 0.61 
 485 05 38 23.330 -02 25 34.60 M2.0 1.0 H14 0.36 0.09  0.10 0.13 0.13  0.43 0.60 
 490 05 38 23.580 -02 20 47.60 M5.5 0.5 R12 0.1  0.01  0.05 0.14 0.14  0.21 0.62 
 500 05 38 25.440 -02 42 41.30 M6.0 0.5 R12 0.06 0.01  0.14 0.13 0.14  0.61 0.59 
 514 05 38 26.840 -02 38 46.10 M3.5 1.0 H14 0.23 0.09  0.17 0.13 0.13  0.76 0.59 
 518 05 38 27.256 -02 45 09.71 K6.0 1.0 H14 0.85 0.09  0.52 0.13 0.15  2.30 0.60 
 520 05 38 27.512 -02 35 04.28 M3.5 0.5 H14 0.26 0.04  0.52 0.14 0.15  2.33 0.60 
 537 05 38 28.970 -02 48 47.30 M5.8 2.0 VJ  0.06 0.08  0.06 0.13 0.14  0.26 0.59 
 540 05 38 29.161 -02 16 15.76 K6.5 1.5 H14 0.79 0.16 10.69 0.17 0.15 47.59 0.77 
 562 05 38 31.420 -02 36 33.89 M3.5 1.5 H14 0.27 0.14  0.71 0.13 0.15  3.17 0.59 
 563 05 38 31.580 -02 35 14.90 K7.5 0.5 H14 0.66 0.06  0.06 0.13 0.14  0.26 0.59 
 583 05 38 33.691 -02 44 14.18 K4.5 1.5 H14 1.03 0.32  1.90 0.13 0.14  8.47 0.59 
 587 05 38 34.060 -02 36 37.50 M4.5 0.5 R12 0.2  0.03  0.19 0.13 0.14  0.83 0.60 
 598 05 38 34.600 -02 41 08.80 M2.0 1.0 H14 0.38 0.09 -0.19 0.13 0.13 -0.84 0.60 
 646 05 38 39.030 -02 45 32.20 M3.5 0.5 R12 0.25 0.04  0.08 0.14 0.14  0.37 0.60 
 657 05 38 39.760 -02 32 20.30 M6.9 2.0 VJ  0.04 0.04  0.09 0.14 0.14  0.41 0.62 
 662 05 38 40.275 -02 30 18.61 K7.0 1.0 H14 0.72 0.12  1.54 0.14 0.16  6.85 0.62 
 663 05 38 40.540 -02 33 27.60 M4.2 2.0 VJ  0.19 0.13  0.02 0.14 0.15  0.09 0.61 
 674 05 38 41.600 -02 30 28.90 M3.1 2.0 VJ  0.3  0.18  0.01 0.14 0.15  0.07 0.64 
 682 05 38 42.277 -02 37 14.81 M0.5 1.0 H14 0.54 0.14  0.41 0.14 0.15  1.84 0.61 
 687 05 38 43.020 -02 36 14.60 M1.0 1.0 H14 0.47 0.13  0.15 0.14 0.14  0.67 0.63 
 694 05 38 43.872 -02 37 06.93 M4.5 2.0 VJ  0.18 0.13  0.61 0.14 0.15  2.70 0.62 
 697 05 38 44.230 -02 40 19.70 K6.0 0.5 H14 0.82 0.06 -0.01 0.14 0.14 -0.03 0.62 
 707 05 38 45.280 -02 37 29.30 M5.0 2.0 VJ  0.12 0.13 -0.08 0.14 0.15 -0.37 0.63 
 710 05 38 45.380 -02 41 59.40 M1.5 1.5 H14 0.43 0.17 -0.23 0.14 0.15 -1.02 0.62 
 723 05 38 47.190 -02 34 36.80 M4.0 1.5 H14 0.23 0.11  0.16 0.15 0.15  0.71 0.65 
 726 05 38 47.460 -02 35 25.20 M0.5 1.0 H14 0.53 0.14  0.02 0.14 0.15  0.08 0.63 
  73 05 37 30.956 -02 23 42.77 M2.0 0.5 H14 0.37 0.04  0.53 0.13 0.14  2.37 0.57 
 733 05 38 47.920 -02 37 19.20 M1.0 0.5 H14 0.47 0.06 -0.27 0.14 0.15 -1.20 0.62 
 736 05 38 48.035 -02 27 14.15 K6.0 0.5 H14 0.79 0.06  0.45 0.14 0.15  1.99 0.62 
 738 05 38 48.100 -02 28 53.60 M5.0 2.0 VJ  0.1  0.1  -0.11 0.14 0.14 -0.49 0.63 
 739 05 38 48.218 -02 44 01.23 M5.4 2.0 VJ  0.1  0.1   0.52 0.14 0.15  2.31 0.63 
 750 05 38 49.290 -02 23 57.60 M4.5 2.0 VJ  0.13 0.1  -0.06 0.15 0.15 -0.25 0.65 
 754 05 38 49.700 -02 34 52.60 M4.4 2.0 VJ  0.18 0.13 -0.05 0.14 0.14 -0.24 0.63 
 762 05 38 50.610 -02 42 42.90 M5.3 2.0 VJ  0.1  0.1  -0.06 0.14 0.14 -0.25 0.63 
 774 05 38 52.009 -02 46 43.74 K7.5 1.0 H14 0.68 0.15  0.76 0.14 0.15  3.38 0.63 
 818 05 38 58.316 -02 16 10.15 M0.0 0.5 H14 0.63 0.09  1.97 0.15 0.17  8.75 0.68 
 823 05 38 59.110 -02 47 13.30 M2.0 1.0 H14 0.39 0.08 -0.03 0.14 0.15 -0.14 0.63 
 827 05 38 59.230 -02 33 51.40 M2.5 1.0 H14 0.34 0.1  -0.05 0.14 0.14 -0.22 0.63 
 844 05 39 01.370 -02 18 27.44 M0.5 0.5 H14 0.54 0.07  2.85 0.14 0.16 12.68 0.63 
 848 05 39 01.936 -02 35 02.87 M4.0 0.5 R12 0.16 0.04  0.52 0.14 0.16  2.32 0.64 
 859 05 39 02.977 -02 41 27.14 M2.5 0.5 H14 0.35 0.03  2.49 0.14 0.16 11.08 0.64 
 865 05 39 03.570 -02 46 27.00 M3.5 1.0 H14 0.26 0.09  0.18 0.14 0.15  0.78 0.64 
 866 05 39 03.870 -02 20 08.20 M4.5 1.0 H14 0.14 0.06  0.10 0.15 0.16  0.47 0.66 
 871 05 39 04.590 -02 41 49.40 M0.0 1.5 H14 0.55 0.1   0.12 0.14 0.14  0.53 0.64 
 897 05 39 07.606 -02 32 39.20 K6.5 1.5 H14 0.78 0.18  1.71 0.14 0.15  7.63 0.64 
 908 05 39 08.780 -02 31 11.50 M3.0 1.0 H14 0.31 0.1   0.09 0.15 0.15  0.42 0.65 
 927 05 39 11.519 -02 31 06.55 M0.0 1.0 H14 0.62 0.16  1.41 0.15 0.15  6.27 0.67 
 936 05 39 13.080 -02 37 50.90 M5.1 2.0 VJ  0.08 0.07  0.09 0.15 0.14  0.39 0.65 
 959 05 39 15.260 -02 21 50.70 M6.4 2.0 VJ  0.05 0.05  0.04 0.15 0.16  0.18 0.67 
 967 05 39 15.830 -02 36 50.70 M4.0 0.5 H14 0.2  0.04  0.21 0.14 0.15  0.92 0.64 
 984 05 39 18.838 -02 30 53.22 K7.0 0.5 H14 0.74 0.06  6.07 0.15 0.17 27.03 0.66 


==> anc/t2_mrf.txt <==
Title: An ALMA Survey of Protoplanetary Disks in the {sigma} Orionis Cluster 
Authors: Ansdell M., Williams J.P., Manara C.F., Miotello A., Facchini S., 
         van der Marel N., Testi L., van Dishoeck E.F. 
Table: Gas Properties
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label    Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---        ID       Source identifier
   6-  6 A1     ---      l_F12CO    Limit flag on FC18O
   7- 10 I4     mJy.km/s   F12CO    The ^12^CO line intensity
  12- 13 I2     mJy.km/s e_F12CO    ? Uncertainty in F12CO
      15 A1     ---      l_F13CO    Limit flag on F13CO
  16- 18 I3     mJy.km/s   F13CO    The ^13^CO line intensity
  20- 21 I2     mJy.km/s e_F13CO    ? Uncertainty in F13CO
      23 A1     ---      l_FC18O    Limit flag on FC18O
  24- 25 I2     mJy.km/s   FC18O    The C^18^O line intensity
  27- 29 F3.1   MJup       Mgas     ? Gas mass
  31- 33 F3.1   MJup       MinMgas  ? Minimum gas mass
  35- 38 F4.1   MJup       MaxMgas  Maximum gas mass
--------------------------------------------------------------------------------
1036 <  72    < 81    <57          3.1
1050 <  72    < 81    <60          3.1
1075   165 33 < 93    <66         10.5
1152   633 82  314 65 <60 7.1 1.0 31.4
1153   557 57 < 99    <72          1.0
1154 <  69    < 75    <57          3.1
1155 <  69    < 78    <57          3.1
1156 <  72    < 84    <60          3.1
1182 <  69    < 78    <60          3.1
1193 <  72    < 81    <60          3.1
1230 <  72    < 81    <57          3.1
1248 <  72    < 81    <60          3.1
1260 <  69    < 78    <60          3.1
1266 <  72    < 84    <60          3.1
1267 <  69    < 84    <63          3.1
1268 <  72    < 84    <60          3.1
1274   861 88  326 68 <48 5.5 1.0 31.4
1285 <  75    < 81    <63          3.1
1327 <  75    < 87    <66         10.5
1338 <  72    < 81    <60          3.1
1344 <  69    < 78    <60          3.1
1361 <  72    < 81    <60          3.1
1362 <  72    < 78    <60          3.1
1369 <  72    < 78    <63          3.1
 247 <  66    < 75    <54          3.1
 254 <  66    < 75    <54          3.1
 271 <  66    < 75    <51          3.1
 299 <  66    < 78    <54          3.1
 300 <  66    < 75    <57          3.1
 327 <  66    < 78    <57          3.1
 341 <  66    < 75    <54          3.1
 362 <  69    < 75    <54          3.1
 374 <  66    < 78    <54          3.1
 396 <  63    < 78    <54          3.1
 397 <  69    < 81    <60          3.1
 411 <  69    < 75    <54          3.1
 435 <  66    < 75    <57          3.1
 451 <  63    < 75    <54          3.1
 462 <  69    < 75    <51          3.1
 467 <  66    < 75    <54          3.1
 482 <  69    < 78    <57          3.1
 485 <  63    < 75    <54          3.1
 490 <  72    < 78    <54          3.1
 500 <  63    < 72    <51          3.1
 514 <  66    < 78    <54          3.1
 518 <  69    < 75    <60          3.1
 520 <  69    < 75    <57          3.1
 537 <  66    < 75    <54          3.1
 540  1204 85  276 54 <78 2.4 1.0 10.5
 562 <  63    < 75    <54          3.1
 563 <  69    < 75    <54          3.1
 583 <  66    < 75    <54          3.1
 587 <  66    < 75    <54          3.1
 598 <  66    < 75    <57          3.1
 646 <  69    < 78    <57          3.1
 657 <  69    < 78    <57          3.1
 662 <  69    < 75    <54          3.1
 663 <  69    < 75    <54          3.1
 674 <  69    < 78    <57          3.1
 682 <  69    < 75    <57          3.1
 687 <  69    < 78    <57          3.1
 694 <  69    < 75    <57          3.1
 697 <  72    < 72    <57          3.1
 707 <  69    < 75    <60          3.1
 710 <  69    < 78    <57          3.1
 723 <  72    < 81    <60          3.1
 726 <  72    < 81    <57          3.1
  73 <  66    < 75    <54          3.1
 733 <  69    < 78    <57          3.1
 736 <  69    < 78    <57          3.1
 738 <  66    < 81    <54          3.1
 739 <  69    < 75    <57          3.1
 750 <  72    < 81    <60          3.1
 754 <  69    < 78    <60          3.1
 762 <  66    < 75    <54          3.1
 774 <  69    < 72    <54          3.1
 818   514 58 <108    <81          1.0
 823 <  72    < 75    <57          3.1
 827 <  69    < 78    <57          3.1
 844 <  69    < 81    <57          3.1
 848 <  66    < 81    <57          3.1
 859 <  69    < 78    <57          3.1
 865 <  69    < 81    <57          3.1
 866 <  72    < 84    <57          3.1
 871 <  66    < 78    <57          3.1
 897 <  69    < 81    <60          3.1
 908 <  69    < 81    <60          3.1
 927 <  72    < 87    <60          3.1
 936 <  72    < 78    <57         10.5
 959 <  72    < 84    <60          3.1
 967 <  72    < 81    <60          3.1
 984 <  69    < 81    <60          3.1

